NavTuner: Learning a Scene-Sensitive Family of Navigation Policies

The advent of deep learning has inspired research into end-to-end learning for a variety of problem domains in robotics. For navigation, the resulting methods may not have the generalization properties desired let alone match the performance of traditional methods. Instead of learning a navigation policy, we explore learning an adaptive policy in the parameter space of an existing navigation module. Having adaptive parameters provides the navigation module with a family of policies that can be dynamically reconfigured based on the local scene structure, and addresses the common assertion in machine learning that engineered solutions are inflexible. Of the methods tested, reinforcement learning (RL) is shown to provide a significant performance boost to a modern navigation method through reduced sensitivity of its success rate to environmental clutter. The outcomes indicate that RL as a meta-policy learner, or dynamic parameter tuner, effectively robustifies algorithms sensitive to external, measurable nuisance factors.

==> matlab/plot_bar.m <==
%% Bar graph
path = "C:\Users\haoxin\OneDrive - Georgia Institute of Technology\Spring 2020\CS 8903 SP\pubMetaNav\iros2021\images\";
%{ 
% Lookahead
figure;
x = [1, 2, 3, 4];
y = [21	21	19	18	19	16	13	12	13;
18	17	15	13	18	15	14	8	11;
20	14	13	12	15	14	12	8	9;
19	15	13	12	15	13	13	6	8;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
end
% xlabel('environments');
ylabel('\Delta success rate/%');
ax = gca;
ax.FontSize = 14;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({});
saveas(f, path + "bar_graph_lookahead.png");
%}

%{ 
% Planning Frequency
figure;
x = [1, 2, 3, 4];
y = [21	19	17	12	14	15	13	10	12;
18	18	16	14	17	15	14	10	12;
20	16	16	12	16	16	12	9	10;
19	17	16	12	16	15	13	8	9;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
end
% xlabel('environments');
ylabel('\Delta success rate/%');
ax = gca;
ax.FontSize = 14;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({});
saveas(f, path + "bar_graph_freq.png");
%}

%{ 
% Double
figure;
x = [1, 2, 3, 4];
% y = [21	19	18	17	15	19	18	9	10;
% 20	12	11	9	13	13	12	5	8;
% 18	18	18	17	19	18	16	8	10;
% 19	13	12	10	16	11	11	5	8;];
y = [21	19	18	16	15	16	18	9	10;
20	12	10	10	13	10	10	5	8;
18	18	16	12	19	18	18	8	10;
19	13	10	10	16	10	8	5	8;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
end
% xlabel('environments');
ylabel('\Delta success rate/%');
ax = gca;
ax.FontSize = 14;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
saveas(f, path + "bar_graph_double.png");
%}

%% Best config
%{
x = [0.75, 1, 1.25, 1.5];
y = [1.5, 2.5, 3, 4.5]; % lookahead
% y = [1, 0.5, 0.25, 0.25]; % freq
plot(x, y, 'LineWidth', 4, 'Marker', 'o');
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
xlabel('obstacle density/m');
ylabel('d_{LA}/m');
% ylabel('f_{GP}/Hz');
grid on;
f = gcf;
f.Position = [1001, 919, 500, 200];
xlim([0.75, 1.5]);
%}

%% Bar graph - PL
%{ 
% Lookahead
x = [1, 2, 3, 4];
y = [2.61	2.02	2.72	1.26	2.29	3.48	3.06	4.19	2.75;
3.96	1.72	1.44	1.76	2.32	2.48	2.56	2.34	1.48;
3.63	0.91	2.49	1.2	0.64	2.03	1.87	1.06	0.78;
22.66	25.95	34.12	29.58	42.23	34.68	30.02	28.51	31.43;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({});
%}

%{ 
% Planning Frequency
x = [1, 2, 3, 4];
y = [2.61	3.06	3.32	2.21	2.94	2.28	3.05	3.19	4.76;
3.96	3.36	2.1	1.28	3.98	2.76	2.22	1.32	1.94;
3.63	1.18	1.13	1.14	0.76	1.92	2.36	1.32	1.39;
22.66	22.84	33.55	23.51	22.55	22.85	23.28	22.43	22.68;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({});
%}

%{ 
% Double
x = [1, 2, 3, 4];
y = [2.61	2.45	2.49	1.72	1.76	2.64	2.82	1.63	2.75;
3.63	0.79	1.15	0.75	0.63	1.52	1.23	1.03	0.84;
1.98	1.43	0.95	0.53	1.74	1.3	1.18	0.69	0.68;
22.66	23.6	27.06	25.02	27.69	26.8	25.67	24.61	25.93;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% avg
x = [1, 2, 3, 4];
y = [26.324	25.574	24.716	25.06	25.232	24.872	24.244	24.408	24.874;
20.934	20.572	20.47	20.592	20.526	20.622	20.596	20.494	20.426;
10.616	9.228	9.3	9.368	9.22	9.264	9.286	9.276	9.3;
55.622	58.696	60.064	57.344	60.76	56.53	56.476	57.936	58.214;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection diff
x = [1, 2, 3, 4];
y = [1.03	0.73	0.39	0.42	0.87	0.66	1.07	0.39	0.72;
0.27	0.38	0.67	0.59	0.46	0.48	0.44	0.45	0.63;
0.16	0.14	0.14	0.15	0.16	0.14	0.14	0.15	0.14;
9.36	6.7	6.23	7.9	7.45	9.65	8.75	9.29	9.67;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection avg
x = [1, 2, 3, 4];
y = [13.812	13.722	13.67	13.646	13.786	13.724	13.808	13.646	13.756;
13.696	13.716	13.83	13.73	13.736	13.774	13.768	13.702	13.85;
5.966	5.964	5.96	5.958	5.968	5.958	5.962	5.958	5.966;
43.066	43.348	43.16	44.21	43.262	43.512	44.25	45.68	45.894;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection diff v1
x = [1, 2, 3, 4];
y = [9.04	8.83	9.29	9.27	8.62	9.08	8.9	9.29	9.06;
2.16	1.9	2.15	1.86	2.22	2.18	2.1	1.8	1.62;
1.78	1.65	1.7	1.73	1.67	1.67	1.7	1.72	1.73;
52.49	36.21	37.03	32.33	45.13	18	25.77	30.36	29.51;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection avg v1
x = [1, 2, 3, 4];
y = [21.112	20.958	20.856	20.822	21.002	20.882	20.934	20.822	20.912;
19.574	19.744	19.724	19.766	19.756	19.662	19.728	20.004	20.056;
9.21	9.2	9.162	9.202	9.162	9.166	9.168	9.18	9.172;
62.858	61.478	62.076	60.676	66.674	53.626	57.282	57.374	57.54;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('path length/m');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%% Bar graph - RT
%{ 
% diff
x = [1, 2, 3, 4];
y = [9.22	4.75	2.3	2.86	5.44	5.06	3.28	3.33	4.52;
3.76	2.64	3.49	1.84	1.55	3.79	3.72	2.53	1.48;
1.76	1.63	1.05	1.2	1.26	0.87	1.13	1.08	1.72;
11.13	23.72	21.88	17.76	24.28	9.17	16.76	8.91	12.52;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta runtime/s');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% avg
x = [1, 2, 3, 4];
y = [55.4	54.7	54.5	53.5	54.7	52.4	53.1	53.9	59.0;
42.6	42.0	41.8	41.8	41.8	42.1	42.0	41.4	41.3;
18.7	18.0	17.8	17.7	17.6	17.8	17.7	18.3	18.1;
93.9	93.5	94.7	96.8	93.7	91.4	95.7	90.4	91.2;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('runtime/s');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection diff
x = [1, 2, 3, 4];
y = [3.15	2.14	1	1.28	3.28	2.57	3.86	1	2.43;
4.24	2.8	4.6	1.8	4.8	1.8	1.4	1.2	1.8;
0.33	0.66	0.33	0.33	0.66	0.33	0.33	0.5	0.17;
13	12	15.25	15	16.75	19.25	18.35	12	19.75;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta runtime/s');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection avg
x = [1, 2, 3, 4];
y = [28.226	27.908	27.766	27.71	28.338	27.968	28.312	27.654	28.11;
28.472	28.64	28.92	28.24	28.92	28.28	28.36	28.12	28.44;
12.664	12.73	12.63	12.63	12.728	12.662	12.662	12.662	12.728;
84.65	84.5	86.8	85.8	87.7	85	86.22	84.9	86.6;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('runtime/s');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection diff v1
x = [1, 2, 3, 4];
y = [18.1	18.48	19.52	19.79	16.91	18.19	17.81	19.41	18.67;
12.68	3.9	3.07	3	4.69	4.73	4.01	8.2	4.98;
4.05	3.09	3.18	3.32	3.01	3.18	3.39	3.4	3.55;
24.25	29.77	31.34	30.37	29.88	11.87	24.9	19.56	27.57;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('\Delta runtime/s');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%{ 
% intersection avg v1
x = [1, 2, 3, 4];
y = [44.568	44.382	44.066	44.022	44.84	44.27	44.448	44.21	44.244;
42.03	40.352	40.61	40.788	40.718	40.132	40.54	41.86	42.078;
19.138	18.988	18.802	18.892	18.846	18.812	18.842	18.93	18.914;
95.74	93.55	100.462	100.554	101.988	90.942	98.09	91.686	97.184;];
% display(y)
% ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [0, 0, 2000, 300];
b = bar(x, y);
for i =1:9
    set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 19)
end
% xlabel('environments');
ylabel('runtime/s');
ax = gca;
ax.FontSize = 19;
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
xticklabels({'Maze', 'Campus', 'Sector', 'Office'});
%}

%% Bar graph - 7D
%{
x = [1000, 2000, 3000, 4000;
    1000, 2000, 3000, 4000;
    1000, 2000, 3000, 4000;
    1000, 2000, 3000, 4000;];
y = [74.4, 92, 76, 92.4;
    80, 94.4, 80.8, 94.8;
    81.2, 95.2, 81.6, 95.2;
    82.8, 96, 84, 96.4;];
low = [68, 86, 70, 86;
    76, 90, 78, 90;
    76, 92, 80, 92;
    78, 92, 82, 94];
high = [84, 98, 84, 100;
    86, 100, 86, 100;
    86, 100, 86, 100;
    88, 100, 88, 100];
% display(y)
% ax = gca;
% newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
% 0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
% set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
figure(1)
f = gcf;
f.Position = [500, 500, 2000, 300];
% %{ 
% error bar
b = bar(x(1,:), y);
grid on
grid minor
% er = errorbar(x,y,low,high, 'k', 'LineWidth', 2);    
% er.Color = [0 0 0];
% for i =1:4
% %     set(b(i), 'FaceColor', newColors(i,:));
%     xtips = b(i).XEndPoints;
%     ytips = b(i).YEndPoints;
%     labels = string(b(i).YData);
%     text(xtips,ytips,labels,'HorizontalAlignment','center',...
%         'VerticalAlignment','bottom', 'FontSize', 19)
% end
for i = 1:4
    ctr(i,:) = bsxfun(@plus, b(1).XData, b(i).XOffset');    % Note: ‘XOffset’ Is An Undocumented Feature; This Selects The ‘bar’ Centres
    ydt(i,:) = b(i).YData;                                     % Individual Bar Heights
end
hold on
er = errorbar(ctr, ydt, low.'-y.', high.'-y.', '.k', 'LineWidth', 2);                                      % Plot Error Bars
hold off
xlabel('training iterations');
ylabel('success rate/%');
ax = gca;
ax.FontSize = 14;
hleg1 = legend('Maze', 'Campus\_Dense', 'Sector\_Dense', 'Office\_Dense', 'Orientation','horizontal');
set(hleg1,'Location','best')
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
% xticklabels({});
%}

%{ 
% two bar
hold on
b = bar(x(1,:), y);
b2 = bar(x(1,:), high-low);
hold off
for i =1:4
%     set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
    xtips = b2(i).XEndPoints;
    ytips = b2(i).YEndPoints;
    labels = string(b2(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
end
xlabel('training iterations');
ylabel('success rate/%');
ax = gca;
ax.FontSize = 14;
hleg1 = legend('Maze', 'Campus\_Dense', 'Sector\_Dense', 'Office\_Dense', 'Orientation','horizontal');
set(hleg1,'Location','best');
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
% xticklabels({});
xticks(x(1,:));
%}
%}

%%
%{ 
x = [1000, 2000, 3000;
    1000, 2000, 3000;
    1000, 2000, 3000;
    1000, 2000, 3000;];
y = [77.8, 88.8, 94;
    91.2, 97.6, 98.4;
    80.4, 88.8, 93.6;
    91.4, 98, 99.2;];
low = [67, 84, 92;
    80, 96, 96;
    72, 86, 92;
    81, 96, 98];
high = [88, 92, 96;
    100, 100, 100;
    90, 94, 96;
    100, 100, 100];
figure(1)
f = gcf;
f.Position = [500, 500, 1600, 300];
% two bar
hold on
b = bar(x(1,:), y);
b2 = bar(x(1,:), high-low);
hold off
for i =1:4
%     set(b(i), 'FaceColor', newColors(i,:));
    xtips = b(i).XEndPoints;
    ytips = b(i).YEndPoints;
    labels = string(b(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
    xtips = b2(i).XEndPoints;
    ytips = b2(i).YEndPoints;
    labels = string(b2(i).YData);
    text(xtips,ytips,labels,'HorizontalAlignment','center',...
        'VerticalAlignment','bottom', 'FontSize', 14)
end
% xlabel('training iterations');
% ylabel('SR/\Delta SR(%)');
ax = gca;
ax.FontSize = 14;
% hleg1 = legend('Maze', 'Campus\_Dense', 'Sector\_Dense', 'Office\_Dense', 'Orientation','horizontal');
% set(hleg1,'Location','best');
% gca.XAxis.FontSize = 19;
% gca.YAxis.FontSize = 19;
% xticklabels({'egoTEB', 'egoTEB + 2D-DQN NavTuner', 'egoTEB + 7D-DQN NavTuner'});
xticklabels({});
xticks(x(1,:));
%}
%}

==> matlab/plot_benchmark.m <==
%% bm plots
path = "C:\Users\haoxin\OneDrive - Georgia Institute of Technology\Spring 2020\CS 8903 SP\pubMetaNav\iros2021\images\";
% %{
% get legends
x = [0, 1, 2, 3, 4] * nan;
ego = [88,84,78,72,67,] * nan;
lc_hier = [62,36,28,24,15] * nan;
lc = [34,32,20,20,11] * nan;
p2d_hier = [62,44,36,20,21] * nan;
p2d = [34,30,28,16,18] * nan;

plot(x, p2d, '-v', x, lc, '-^', x, p2d_hier, '-s', x, lc_hier, '-d', x, ego, '-o', 'LineWidth', 5);
% xlabel('obstacles');
% ylabel('success rate/%');
hleg1 = legend('P2D', 'LGC', 'P2D(hier)', 'LGC(hier)', 'egoTEB', 'FontSize', 14, 'Orientation','horizontal');
ax = gca;
% ax.XAxis.FontSize = 19;
% ax.XAxis.TickValues = x;
% ax.YAxis.FontSize = 19;
set(hleg1,'Location','best')
set(ax, 'visible', 'off');
%}

%{
% bm for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc_hier = [62,36,28,24,15];
lc = [34,32,20,20,11];
p2d_hier = [62,44,36,20,21];
p2d = [34,30,28,16,18];
plot(x, p2d, '-v', x, lc, '-^', x, p2d_hier, '-s', x, lc_hier, '-d', x, ego, '-o', 'LineWidth', 5);
xlabel('obstacles');
ylabel('success rate/%');
% hleg1 = legend('P2D', 'laser\_classifier', 'P2D\_hier', 'laser\_classifier\_hier', 'Ego-TEB', 'FontSize', 11);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
saveas(gcf, path + "maze_bm_results_matlab.png");
% % set(hleg1,'Location','best')
%}

%{
% bm for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [90,84,80,76,72];
lc_hier = [84,78,76,52,52];
lc = [78,68,44,44,45];
p2d_hier = [86,72,72,56,55];
p2d = [72,60,52,48,49];

plot(x, p2d, '-v', x, lc, '-^', x, p2d_hier, '-s', x, lc_hier, '-d', x, ego, '-o', 'LineWidth', 5);
xlabel('obstacles');
ylabel('success rate/%');
ylim([0, 100]);
% hleg1 = legend('P2D', 'laser\_classifier', 'P2D\_hier', 'laser\_classifier\_hier', 'Ego-TEB', 'FontSize', 11);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
% set(hleg1,'Location','best')
saveas(gcf, path + "sector_bm_results_matlab.png");
%}

%{
% bm for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100,96,92,88,80];
lc_hier = [84,60,44,28,25];
lc = [40,28,20,20,12];
p2d_hier = [90,72,44,28,32];
p2d = [42,44,28,16,11];

plot(x, p2d, '-v', x, lc, '-^', x, p2d_hier, '-s', x, lc_hier, '-d', x, ego, '-o', 'LineWidth', 5);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([0, 100]);
% hleg1 = legend('P2D', 'laser\_classifier', 'P2D\_hier', 'laser\_classifier\_hier', 'Ego-TEB', 'FontSize', 11);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
% set(hleg1,'Location','best')
saveas(gcf, path + "campus_bm_results_matlab.png");
%}

%{
% bm for office
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100,100,92,84,81];
lc_hier = [62,48,40,40,22];
lc = [14,12,8,8,5];
p2d_hier = [60,52,48,40,33];
p2d = [10,12,12,12,11];

plot(x, p2d, '-v', x, lc, '-^', x, p2d_hier, '-s', x, lc_hier, '-d', x, ego, '-o', 'LineWidth', 5);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([0, 100]);
% hleg1 = legend('P2D', 'laser\_classifier', 'P2D\_hier', 'laser\_classifier\_hier', 'Ego-TEB', 'FontSize', 11);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
% set(hleg1,'Location','best')
saveas(gcf, path + "office_bm_results_matlab.png");
%}



==> matlab/plot_distribution.m <==
load('data\distribution.mat');
% campus_freq = 2.^campus_freq*0.0625;
% maze_freq = 2.^maze_freq*0.0625;
% sector_freq = 2.^sector_freq*0.0625;
% fourth_floor_freq = 2.^fourth_floor_freq*0.0625;
% y_edges = [0.0625, 0.125, 0.25, 0.5, 1.0, 2.0];

f = gcf;
% f.Position = [1001, 919, 600, 400];
% f.Position(4) = 400;
colormap(flipud(gray));
% histogram2(maze_depth, maze_freq, 'DisplayStyle', 'tile', 'Normalization', 'probability'); title('Maze');
% histogram2(campus_depth, campus_freq, 'DisplayStyle', 'tile', 'Normalization', 'probability'); title('Campus\_Dense');
% histogram2(sector_depth, sector_freq, 'DisplayStyle', 'tile', 'Normalization', 'probability'); title('Sector\_Dense');
% histogram2(fourth_floor_depth, fourth_floor_freq, 'DisplayStyle', 'tile', 'Normalization', 'probability'); title('Office\_Dense');
xlabel('d_{LA}/m');
ylabel('f_{GP}/Hz');
ax = gca;
ax.FontSize = 19;
ax.YTickLabel = {'0.0625', '0.125', '0.25', '0.5', '1.0'};
% ax.YAxis.Visible='off';
caxis([0, 0.3]);
colorbar;
% saveas(f, 'distribution_.png');

==> matlab/plot_sensitivity.m <==
path = "C:\Users\haoxin\OneDrive - Georgia Institute of Technology\Spring 2020\CS 8903 SP\pubMetaNav\iros2021\images\";
%% sensitivity plots - SR
% get legends
% %{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * nan;
ego = [88,84,78,72,67,] * nan;
lc = [92,92,84,80,70] * nan;
nnc = [92	92	84	80	73] * nan;
cnnc = [92	92	88	84	74] * nan;
lr = [88	88	84	80	69] * nan;
nnr = [88	88	84	80	72] * nan;
cnnr = [88	88	84	80	75] * nan;
dqn = [92	92	88	84	80] * nan;
dqnw = [92	88	88	80	79] * nan;
ax = gca;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
hleg1 = legend('egoTEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 21, 'Orientation','horizontal');
set(hleg1,'Location','best');
set(ax, 'visible', 'off');
%}

%{
% lookahead distance
%{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc = [92,92,84,80,70];
nnc = [92	92	84	80	73];
cnnc = [92	92	88	84	74];
lr = [88	88	84	80	69];
nnr = [88	88	84	80	72];
cnnr = [88	88	84	80	75];
dqn = [92	92	88	84	80];
dqnw = [92	88	88	80	79];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_lookahead_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [90	84	80	76	72];
lc = [92	84	84	80	75];
nnc = [92	88	88	80	77];
cnnc = [92	88	88	84	79];
lr = [92	84	84	80	74];
nnr = [92	84	84	80	77];
cnnr = [92	88	88	80	78];
dqn = [92	88	88	84	84];
dqnw = [92	88	88	84	81];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_lookahead_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100	96	92	88	80];
lc = [100	96	96	92	86];
nnc = [100	96	96	92	87];
cnnc = [100	100	96	92	88];
lr = [100	96	96	92	85];
nnr = [100	96	96	92	86];
cnnr = [100	96	96	92	88];
dqn = [100	100	96	92	93];
dqnw = [100	100	96	92	91];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_lookahead_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
ego = [100	100	92	84	81];
lc = [100	100	92	88	85];
nnc = [100	100	96	92	87];
cnnc = [100	100	96	92	88];
lr = [100	100	96	88	85];
nnr = [100	100	96	96	87];
cnnr = [100	100	96	92	87];
dqn = [100	100	100	96	94];
dqnw = [100	100	96	92	92];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_lookahead_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

%{
% global planning frequency
%{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc = [92	88	84	80	73];
nnc = [92	88	88	80	75];
cnnc = [92	88	84	80	80];
lr = [88	88	84	76	74];
nnr = [92	88	84	80	77];
cnnr = [92	88	84	80	79];
dqn = [92	88	88	84	82];
dqnw = [92	88	84	84	80];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_freq_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [90	84	80	76	72];
lc = [92	84	80	80	74];
nnc = [92	84	84	80	76];
cnnc = [92	88	84	84	78];
lr = [92	84	80	80	75];
nnr = [92	84	80	80	77];
cnnr = [92	88	80	80	78];
dqn = [92	88	84	84	82];
dqnw = [92	88	84	80	80];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_freq_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100	96	92	88	80];
lc = [100	96	96	88	84
];
nnc = [100	96	92	92	84
];
cnnc = [100	96	96	92	88
];
lr = [100	96	92	88	84
];
nnr = [100	96	96	92	84
];
cnnr = [100	96	96	92	88
];
dqn = [100	100	96	96	91
];
dqnw = [100	100	96	92	90
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_freq_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100	100	92	84	81];
lc = [100	100	92	84	83
];
nnc = [100	100	92	92	84
];
cnnc = [100	100	96	92	88
];
lr = [100	100	92	84	84
];
nnr = [100	100	92	92	85
];
cnnr = [100	100	96	92	87
];
dqn = [100	100	96	96	92
];
dqnw = [100	100	96	92	91
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_freq_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

%{
% two hyper-param
% %{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc = [92	88	84	80	73];
% nnc = [92	88	88	80	74];
% cnnc = [92	88	84	80	75];
nnc = [90	84	80	74	72];
cnnc = [90	86	82	76	74];
lr = [88	88	84	76	73];
% nnr = [92	88	84	80	73];
% cnnr = [92	88	84	80	74];
nnr = [88	84	82	76	72];
cnnr = [92	88	84	78	74];
dqn = [92	88	88	84	83];
dqnw = [92	88	84	84	82];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
ego = [90	84	80	76	72];
lc = [90	84	80	80	72];
% nnc = [92	84	84	80	74
% ];
% cnnc = [92	88	84	84	75
% ];
nnc = [92	84	84	80	76
];
cnnc = [92	88	84	82	80
];
lr = [92	84	80	80	73
];
% nnr = [92	84	80	80	74
% ];
% cnnr = [92	88	80	80	76
% ];
nnr = [92	84	82	80	74
];
cnnr = [92	88	86	82	74
];
dqn = [92	88	84	84	84
];
dqnw = [92	88	84	84	82
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100	96	92	88	80];
lc = [100	96	96	88	88
];
% nnc = [100	96	92	92	89
% ];
% cnnc = [100	96	96	92	91
% ];
nnc = [100	96	92	92	90
];
cnnc = [100	96	94	92	90
];
lr = [100	96	92	88	87
];
% nnr = [100	96	96	92	87
% ];
% cnnr = [100	96	96	92	88
% ];
nnr = [100	96	94	92	90
];
cnnr = [100	96	96	92	90
];
dqn = [100	100	96	96	95
];
dqnw = [100	100	96	92	94
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
figure;
x = [0, 1, 2, 3, 4] * 125;
ego = [100	100	92	84	81];
lc = [100	100	92	88	87
];
% nnc = [100	100	92	92	88
% ];
% cnnc = [100	100	96	92	90
% ];
nnc = [100	100	94	92	90
];
cnnc = [100	100	96	92	90
];
lr = [100	100	92	84	87
];
% nnr = [100	100	92	92	89
% ];
% cnnr = [100	100	96	92	89
% ];
nnr = [100	100	94	92	90
];
cnnr = [100	100	96	92	92
];
dqn = [100	100	96	96	95
];
dqnw = [100	100	96	92	94
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

%% sensitivity plots - PL
%{
% lookahead distance
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc = [92,92,84,80,70];
nnc = [92	92	84	80	73];
cnnc = [92	92	88	84	74];
lr = [88	88	84	80	69];
nnr = [88	88	84	80	72];
cnnr = [88	88	84	80	75];
dqn = [92	92	88	84	80];
dqnw = [92	88	88	80	79];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
ego = [90	84	80	76	72];
lc = [92	84	84	80	75];
nnc = [92	88	88	80	77];
cnnc = [92	88	88	84	79];
lr = [92	84	84	80	74];
nnr = [92	84	84	80	77];
cnnr = [92	88	88	80	78];
dqn = [92	88	88	84	84];
dqnw = [92	88	88	84	81];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
ego = [100	96	92	88	80];
lc = [100	96	96	92	86];
nnc = [100	96	96	92	87];
cnnc = [100	100	96	92	88];
lr = [100	96	96	92	85];
nnr = [100	96	96	92	86];
cnnr = [100	96	96	92	88];
dqn = [100	100	96	92	93];
dqnw = [100	100	96	92	91];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
ego = [100	100	92	84	81];
lc = [100	100	92	88	85];
nnc = [100	100	96	92	87];
cnnc = [100	100	96	92	88];
lr = [100	100	96	88	85];
nnr = [100	100	96	96	87];
cnnr = [100	100	96	92	87];
dqn = [100	100	100	96	94];
dqnw = [100	100	96	92	92];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

% %{
% global planning frequency
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc = [92	88	84	80	73];
nnc = [92	88	88	80	75];
cnnc = [92	88	84	80	80];
lr = [88	88	84	76	74];
nnr = [92	88	84	80	77];
cnnr = [92	88	84	80	79];
dqn = [92	88	88	84	82];
dqnw = [92	88	84	84	80];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
ego = [90	84	80	76	72];
lc = [92	84	80	80	74];
nnc = [92	84	84	80	76];
cnnc = [92	88	84	84	78];
lr = [92	84	80	80	75];
nnr = [92	84	80	80	77];
cnnr = [92	88	80	80	78];
dqn = [92	88	84	84	82];
dqnw = [92	88	84	80	80];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
ego = [100	96	92	88	80];
lc = [100	96	96	88	84
];
nnc = [100	96	92	92	84
];
cnnc = [100	96	96	92	88
];
lr = [100	96	92	88	84
];
nnr = [100	96	96	92	84
];
cnnr = [100	96	96	92	88
];
dqn = [100	100	96	96	91
];
dqnw = [100	100	96	92	90
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
ego = [100	100	92	84	81];
lc = [100	100	92	84	83
];
nnc = [100	100	92	92	84
];
cnnc = [100	100	96	92	88
];
lr = [100	100	92	84	84
];
nnr = [100	100	92	92	85
];
cnnr = [100	100	96	92	87
];
dqn = [100	100	96	96	92
];
dqnw = [100	100	96	92	91
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

% %{
% two hyper-param
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
ego = [88,84,78,72,67,];
lc = [92	88	84	80	73];
nnc = [92	88	88	80	74];
cnnc = [92	88	84	80	75];
lr = [88	88	84	76	73];
nnr = [92	88	84	80	73];
cnnr = [92	88	84	80	74];
dqn = [92	88	88	84	83];
dqnw = [92	88	84	84	82];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
ego = [90	84	80	76	72];
lc = [90	84	80	80	72];
nnc = [92	84	84	80	74
];
cnnc = [92	88	84	84	75
];
lr = [92	84	80	80	73
];
nnr = [92	84	80	80	74
];
cnnr = [92	88	80	80	76
];
dqn = [92	88	84	84	84
];
dqnw = [92	88	84	84	82
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
ego = [100	96	92	88	80];
lc = [100	96	96	88	88
];
nnc = [100	96	92	92	89
];
cnnc = [100	96	96	92	91
];
lr = [100	96	92	88	87
];
nnr = [100	96	96	92	87
];
cnnr = [100	96	96	92	88
];
dqn = [100	100	96	96	95
];
dqnw = [100	100	96	92	94
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
ego = [100	100	92	84	81];
lc = [100	100	92	88	87
];
nnc = [100	100	92	92	88
];
cnnc = [100	100	96	92	90
];
lr = [100	100	92	84	87
];
nnr = [100	100	92	92	89
];
cnnr = [100	100	96	92	89
];
dqn = [100	100	96	96	95
];
dqnw = [100	100	96	92	94
];
ax = gca;
ax.XAxis.FontSize = 14;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 14;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('success rate/%');
ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

==> matlab/plot_sensitivity_pl.m <==
%% sensitivity plots - PL
% %{
% lookahead distance
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
data = [27.06	26.82	25.35	24.89	27.5;
26.87	25.73	24.85	25.62	25.92;
25.68	23.45	23.51	26.17	25.29;
25.91	25.58	24.99	26.22	24.96;
25.81	23.66	24.23	25.95	25.15;
26.22	24.83	23.49	23.06	26.54;
26.02	24.73	23.69	22.96	25.88;
24.99	24.08	23.31	27.5	25.88;
26.15	23.4	23.87	25.73	25.64;
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
data = [19.94	19.98	20.41	21.91	23.9;
18.76	19.58	18.54	18	19.72;
18.74	18.78	19.1	18.82	20.18;
18.9	18.54	18.64	18.12	19.88;
18.74	18.86	18.72	17.42	19.74;
18.92	18.88	18.86	17.2	19.68;
18.9	19.08	18.66	17.06	19.62;
18.76	18.8	19.68	17.68	20.02;
18.76	18.88	19.58	18.78	20.24;
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
data = [19.57	20.45	20.24	21.21	23.2;
20.44	20.04	20.95	20.82	20.83;
20.48	20.58	21.69	19.2	20.15;
20.49	20.37	21.29	20.17	20.09;
20.44	20.48	21.08	20.68	20.72;
20.36	20.94	21.3	19.27	19.91;
20.44	20.78	21.41	19.54	20.03;
20.36	20.22	19.94	20.62	21;
20.66	19.88	20.5	20.25	20.56;
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
data = [44.19	44.94	66.85	55.89	66.24;
42.85	49.83	68.8	65.39	66.45;
43.43	48.6	67.7	77.42	77.55;
45.29	53.53	71.98	53.2	74.87;
42.84	51.74	80.3	80.41	85.07;
43.43	48.61	61.09	56.51	78.11;
43.51	48.73	63.3	55.7	73.53;
42.98	47.84	64.92	66.01	71.49;
42.88	48.5	67.48	64.15	74.31;
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

% %{
% global planning frequency
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
data = [27.06	26.82	25.35	24.89	27.5
26.94	23.88	25.35	25.54	26.11
26.13	26.57	23.25	25.46	23.98
25.19	25.59	23.38	25.01	25.37
25.73	25.49	24.64	26	27.58
26.54	24.26	25.55	25.13	25.51
26.06	23.7	23.01	25.1	23.72
26.01	24.62	24.51	24.06	22.82
26.11	25.41	27.16	26.7	22.4
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
data = [9.97	9.99	10.21	10.96	11.95
9.38	9.79	9.27	9	9.86
9.37	9.39	9.55	9.41	10.09
9.45	9.27	9.32	9.06	9.94
9.37	9.43	9.36	8.71	9.87
9.46	9.44	9.43	8.6	9.84
9.45	9.54	9.33	8.53	9.81
9.38	9.4	9.84	8.84	10.01
9.38	9.44	9.79	9.39	10.12
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 200]);
ylabel('path length/m');
ylim([8.5, 12]);
yticks([8.5,10,12]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
data = [19.57	20.45	20.24	21.21	23.2
20.36	20.62	21.13	21.27	20.09
20.35	20.47	20.75	21.48	21.48
20.36	20.6	21.09	21.14	21.5
20.36	20.6	20.72	20.74	19.98
20.36	20.52	21.96	21.62	22.28
20.36	20.56	21.08	20.9	22.72
20.36	19.95	20.79	21.27	21.2
20.36	20.2	21.57	20.18	20.97
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
data = [44.19	44.94	66.85	55.89	66.24
43.43	59.37	65.68	66.27	65.09
43.44	46.09	76.99	66.48	66.48
43.43	45.9	66.94	66.14	66.5
44.44	46.9	66.99	65.74	64.98
44.43	45	66.68	66.62	67.28
44.44	45.2	65.99	65.9	67.72
44.44	46.1	66.31	66.87	66.54
44.44	45.9	66.57	66.73	67.12
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
xlabel('obstacles');
xlim([0, 500]);
ylabel('path length/m');
% ylim([60, 100]);
f = gcf;
f.Position = [1001, 919, 500, 240];
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

% %{
% two hyper-param
%{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [27.06	26.82	25.35	24.89	27.5
26.89	24.44	25	25.56	25.98
25.82	24.39	23.33	25.67	24.37
25.41	25.58	23.86	25.37	25.08
25.75	24.21	24.35	25.97	25.88
26.32	24.43	24.11	23.68	25.82
26.03	24.01	23.21	23.6	24.37
25.3	24.24	23.67	25.09	23.74
26.12	24	24.86	26.02	23.37
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('path length/m');
% ylim([13, 15]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_pl_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [9.97	9.99	10.21	10.96	11.95
9.37	9.51	9.21	8.31	9.74
9.37	9.4	9.34	8.72	9.67
9.46	9.39	9.38	9.04	9.57
9.37	9.51	9.42	8.03	9.77
9.37	9.46	9.05	8.57	9.87
9.39	9.48	9.3	8.54	9.72
9.38	9.4	9.37	8.77	9.46
9.38	9.45	9.43	8.78	9.46
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('path length/m');
% ylim([5.9, 6.1]);
% yticks([8.5,10,12]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_pl_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [19.57	20.45	20.24	21.21	23.2
20.38	20.21	21	20.96	20.31
20.39	20.5	21.03	19.88	20.55
20.4	20.44	21.15	20.46	20.51
20.38	20.52	20.83	20.7	20.2
20.36	20.65	21.5	19.98	20.62
20.38	20.63	21.18	19.95	20.84
20.36	20.03	20.2	20.82	21.06
20.45	19.98	20.82	20.2	20.68
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('path length/m');
% ylim([13, 15]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_pl_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [44.19	44.94	66.85	55.89	66.24
43.02	52.69	66.62	65.65	65.5
43.43	46.84	70.49	69.76	69.8
43.99	48.19	68.45	57.08	69.01
43.32	48.35	70.98	70.14	71.01
43.73	46.08	62.77	59.54	70.53
43.79	46.26	64.11	58.76	69.46
43.42	46.62	65.34	66.27	68.03
43.35	46.68	66.84	64.92	69.28
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('path length/m');
% ylim([40, 50]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_pl_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

% %{
% intersection
%{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [13.47	13.74	13.56	13.79	14.5
13.46	13.67	13.54	13.75	14.19
13.47	13.73	13.54	13.75	13.86
13.45	13.63	13.53	13.75	13.87
13.47	13.72	13.55	13.85	14.34
13.46	13.72	13.58	13.74	14.12
13.47	13.72	13.56	13.75	14.54
13.47	13.6	13.55	13.75	13.86
13.47	13.76	13.6	13.76	14.19
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('path length/m');
ylim([13, 15]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_pl_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [5.89	5.92	5.94	6.03	6.05
5.9	5.93	5.93	6.02	6.04
5.9	5.91	5.92	6.04	6.03
5.89	5.92	5.92	6.04	6.02
5.89	5.92	5.94	6.04	6.05
5.9	5.93	5.93	6.04	5.99
5.9	5.92	5.93	6.04	6.02
5.89	5.92	5.91	6.04	6.03
5.9	5.92	5.93	6.04	6.04
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('path length/m');
ylim([5.9, 6.1]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_pl_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [13.59	13.61	13.62	13.8	13.86
13.49	13.56	13.85	13.81	13.87
13.54	13.57	14	13.83	14.21
13.48	13.51	13.68	13.91	14.07
13.52	13.55	13.98	13.76	13.87
13.52	13.61	13.94	13.8	14
13.52	13.65	13.9	13.81	13.96
13.51	13.61	13.66	13.96	13.77
13.53	13.75	13.92	14.16	13.89
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('path length/m');
ylim([13, 15]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_pl_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [40.24	40.4	44.48	44.61	49.6
40.25	40.6	44.5	44.44	46.95
40.22	40.53	43.71	44.89	46.45
40.25	40.59	45.79	46.27	48.15
40.21	40.53	43.14	44.77	47.66
40.23	40.23	42.06	45.16	49.88
40.23	40.53	45.39	46.12	48.98
40.24	40.67	49.53	49.43	48.53
40.25	40.88	49.65	49.92	48.77
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('path length/m');
ylim([40, 50]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_pl_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

% %{
% intersection v1
% %{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [24.83	20.92	22.5	21.52	15.79
24.57	20.9	22.65	20.93	15.74
24.58	20.89	22.6	20.92	15.29
24.56	20.78	22.52	20.96	15.29
24.56	20.92	22.58	21.01	15.94
24.54	20.84	22.63	20.94	15.46
24.56	20.86	22.63	20.96	15.66
24.56	20.68	22.6	21	15.27
24.57	20.8	22.68	21	15.51
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('path length/m');
% ylim([13, 15]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_pl_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [9.46	9.53	9	8.14	9.92
9.47	9.52	9.02	8.17	9.82
9.46	9.52	9.01	8.06	9.76
9.55	9.6	9.01	8.06	9.79
9.46	9.54	9.02	8.06	9.73
9.46	9.52	9	8.09	9.76
9.47	9.54	9.01	8.06	9.76
9.47	9.54	9.01	8.08	9.8
9.46	9.53	9.02	8.06	9.79
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('path length/m');
% ylim([5.9, 6.1]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_pl_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [19.91	19.22	20.91	19.08	18.75
20.7	19.39	20.67	19.16	18.8
20.74	19.3	20.85	19.03	18.7
20.75	19.43	20.67	19.09	18.89
20.7	19.52	20.9	18.98	18.68
20.62	19.32	20.78	18.99	18.6
20.7	19.41	20.8	19.03	18.7
20.61	19.4	20.89	19.09	20.03
20.66	19.38	20.9	19.28	20.06
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('path length/m');
% ylim([13, 15]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_pl_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for office
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [42.85	43.83	66.4	65.87	95.34
42.85	49.83	79.06	71.17	64.48
42.83	47.65	67.05	72.99	79.86
44.78	52.3	73.01	56.18	77.11
42.84	51.74	80.19	70.63	87.97
42.84	47.64	57.62	59.19	60.84
42.85	47.65	68.62	65.18	62.11
42.98	46.85	73.34	64.25	59.45
42.88	47.54	66.42	72.39	58.47
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('path length/m');
% ylim([40, 50]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_pl_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

==> matlab/plot_sensitivity_rt.m <==
path = "C:\Users\haoxin\OneDrive - Georgia Institute of Technology\Spring 2020\CS 8903 SP\pubMetaNav\iros2021\matlab\figures\";
%% sensitivity plots - RT

% %{
% two hyper-param
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
data = [56.07	59.22	52.93	50	58.81
57.34	55	54.95	54	52.59
54.39	54.78	55.85	54.08	53.55
55.04	52.88	52.56	55.12	52.26
54.61	54.98	51.5	55.54	56.94
55.38	51.52	50.32	50.4	54.45
55.29	52.3	52.01	54.09	52.25
52.76	52.04	54.45	55.37	55.37
56.21	59.14	60.73	59.67	59.5
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('runtime/s');
ylim([50, 61]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_rt_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
data = [19.24	17.88	18.06	19.64	19.14
17.84	18.6	17.2	17.75	18.83
17.72	17.84	17.76	17.5	18.55
17.92	17.28	17.44	17.83	18.48
17.8	17.76	17.24	17.12	18.38
17.72	17.58	17.68	17.62	18.45
17.67	17.23	17.48	17.8	18.36
17.8	17.88	18.36	18.88	18.79
17.84	17.96	17.32	19.04	18.65
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('runtime/s');
ylim([17, 20]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_rt_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
data = [42.86	41.36	42.18	45.12	41.61
41.36	41.04	42.64	43.68	41.61
41.52	43.04	40.36	43.85	40.5
41.58	42.04	42.56	42.16	40.72
41.48	41.88	42.92	41.8	41.37
41.36	44.08	41.36	43.87	40.29
41.43	44	42.13	42.53	40.28
41.2	40.72	41.28	40.75	43.25
41.83	40.6	42.08	41.29	40.85
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('runtime/s');
ylim([40, 46]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_rt_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
data = [88.72	87.88	97.24	96.95	99.01
86.08	85.24	108.96	92.28	95.19
87.2	87.4	109.08	95.29	94.69
91.16	90.92	108.68	98.88	94.53
86	84.92	109.2	92.36	96.07
87.08	87.48	96.25	91.67	94.91
89.43	90.61	106.19	97.84	94.63
86.54	88.16	94.76	87.48	95.45
86.12	88.2	98.64	88.28	94.83
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('runtime/s');
ylim([80, 110]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_rt_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

%% sensitivity plots - RT intersection

% %{
% two hyper-param
%{
% sensitivity for maze
x = [0, 1, 2, 3, 4] * 50;
data = [27.14	27.85	27.71	28.14	30.29
27.28	27.57	27.42	27.85	29.42
27.28	28	27.42	27.85	28.28
27.14	27.57	27.42	28	28.42
27.14	28	27.42	28.71	30.42
27	27.85	27.42	28	29.57
27.14	28	27.42	28	31
27.28	28	27.42	27.29	28.28
27.28	28.14	27.57	27.85	29.71
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('runtime/s');
ylim([26, 32]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_rt_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for sector
x = [0, 1, 2, 3, 4] * 50;
data = [12.66	12.5	12.5	12.83	12.83
12.5	12.5	12.66	13.16	12.83
12.66	12.5	12.5	12.83	12.66
12.66	12.5	12.5	12.83	12.66
12.5	12.66	13.16	12.66	12.66
12.66	12.5	12.66	12.83	12.66
12.66	12.5	12.66	12.83	12.66
12.66	12.33	12.66	12.83	12.83
12.66	12.66	12.66	12.83	12.83
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('runtime/s');
ylim([12, 14]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_rt_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for campus
x = [0, 1, 2, 3, 4] * 125;
data = [27.16	27.4	27.8	28.6	31.4
27.6	27.6	30.4	28.4	29.2
27.8	27.6	28.6	28.4	32.2
27.6	27.4	28	29	29.2
27.6	27.6	28.8	28.2	32.4
27.6	27.4	29.2	28.4	28.8
27.6	27.6	28.8	29	28.8
27.6	27.6	28	28.6	28.8
27.6	27.8	28.2	29.4	29.2
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('runtime/s');
ylim([27, 33]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_rt_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

%{
% sensitivity for office
x = [0, 1, 2, 3, 4] * 125;
data = [80.5	83.5	82.5	83.25	93.5
80.5	83.75	83	92.5	82.75
80.5	80.75	83	94	95.75
80.5	80.5	89.75	82.75	95.5
80.5	81.75	82.5	96.5	97.25
80.5	80.5	81.5	82.75	99.75
80.5	81.75	85	85	98.85
80.5	81.75	84.75	85	92.5
80.5	82.5	83	86.75	100.25
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('runtime/s');
ylim([80, 101]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_rt_intersection_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}

%% sensitivity plots - RT intersection v1

% %{
% two hyper-param
% %{
% sensitivity for maze
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [52	44.14	47.23	45.57	33.9
51.78	44.28	48.35	44.2	33.3
51.72	44.14	48.07	44.2	32.2
51.89	43.78	48.07	44.27	32.1
51.61	44.71	48.71	44.47	34.7
51.39	44.28	48.21	44.27	33.2
51.61	44.42	48.14	44.27	33.8
51.61	44.43	48.14	44.67	32.2
51.67	44.28	48.07	44.2	33
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('runtime/s');
% ylim([26, 32]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "maze_sensitivity_double_rt_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for sector
figure;
x = [0, 1, 2, 3, 4] * 50;
data = [19.35	19.56	18.73	17	21.05
19.4	19.56	18.53	17.18	20.27
19.35	19.44	18.4	16.82	20
19.6	19.75	18.33	16.73	20.05
19.35	19.56	18.67	16.82	19.83
19.4	19.44	18.4	16.82	20
19.4	19.56	18.4	16.73	20.12
19.45	19.56	18.6	16.82	20.22
19.4	19.63	18.53	16.73	20.28
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 200]);
% ylabel('runtime/s');
% ylim([12, 14]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "sector_sensitivity_double_rt_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for campus
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [40.32	38.95	51.53	38.85	40.5
41.88	39.4	42.73	38.92	38.83
42.04	39.2	42.27	39.71	39.83
42.08	39.5	41.93	41.35	39.08
42	39.65	43.4	38.71	39.83
41.88	39.2	42.73	38.85	38
41.88	39.4	42.8	38.79	39.83
41.71	39.45	47.13	38.93	42.08
41.83	39.35	44.33	41.21	43.67
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('runtime/s');
% ylim([27, 33]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "campus_sensitivity_double_rt_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}

% %{
% sensitivity for office
figure;
x = [0, 1, 2, 3, 4] * 125;
data = [85.96	85.5	102.42	95.07	109.75
86.08	85.45	112.15	101.69	82.38
86	85.04	109.2	105.69	116.38
90.12	87.63	112.95	94.07	118
86	85.12	109.75	114.07	115
85.88	85.08	96.95	95.3	91.5
85.91	85.1	103.57	105.87	110
86.54	85.79	105.35	92	88.75
86.12	85.83	113.4	109.69	90.88
];
ego = data(1, :);
lc = data(2, :);
nnc = data(3, :);
cnnc = data(4, :);
lr = data(5, :);
nnr = data(6, :);
cnnr = data(7, :);
dqn = data(8, :);
dqnw = data(9, :);
ax = gca;
ax.XAxis.FontSize = 19;
ax.XAxis.TickValues = x;
ax.YAxis.FontSize = 19;
newColors = [0 0 1; 0 0.5 0; 1 0 0; 0 0.75 0.75; 0.75 0 0.75; 0.75 0.75 0;
0.25 0.25 0.25; 0.8500 0.3250 0.0980; 0.15, 0.675, 0.902];
set(ax, 'ColorOrder', newColors, 'NextPlot', 'replacechildren');
plot(x, ego, '-v', x, lc, '-^', x, nnc, '-<', x, cnnc, '->', x, lr, '-d', x, nnr, '-s', x, cnnr, '-p', x, dqn, '-h', x, dqnw, '-o', 'LineWidth', 4);
% xlabel('obstacles');
xlim([0, 500]);
% ylabel('runtime/s');
% ylim([80, 101]);
f = gcf;
f.Position = [1001, 919, 500, 240];
saveas(f, path + "office_sensitivity_double_rt_intersection_v1_matlab.png");
% hleg1 = legend('Ego-TEB alone', 'linear classifier', 'NN classifier', 'CNN classifier', 'linear regressor', 'NN regressor', 'CNN regressor', 'DQN', 'DQN warm start', 'FontSize', 11);
% set(hleg1,'Location','best')
%}
%}
